Alsvinn: A Fast multi-GPGPU finite volume solver with a strong emphasis on reproducibility

We present the Alsvinn simulator, a fast multi general purpose graphical processing unit (GPGPU) finite volume solver for hyperbolic conservation laws in multiple space dimensions. Alsvinn has native support for uncertainty quantifications, and exhibits excellent scaling on top tier compute clusters.

==> make_lowres.sh <==
#!/bin/bash
set -e
for x in fig/*.png;
do
    echo $x
    width=$(identify -format '%w' $x)
    if [ $width -ge "1000" ];
    then
	convert $x -resize 25% $x
    fi
done

